Wind Estimation Using Quadcopter Motion: A Machine Learning Approach

In this article, we study the well known problem of wind estimation in atmospheric turbulence using small unmanned aerial systems (sUAS). We present a machine learning approach to wind velocity estimation based on quadcopter state measurements without a wind sensor. We accomplish this by training a long short-term memory (LSTM) neural network (NN) on roll and pitch angles and quadcopter position inputs with forcing wind velocities as the targets. The datasets are generated using a simulated quadcopter in turbulent wind fields. The trained neural network is deployed to estimate the turbulent winds as generated by the Dryden gust model as well as a realistic large eddy simulation (LES) of a near-neutral atmospheric boundary layer (ABL) over flat terrain. The resulting NN predictions are compared to a wind triangle approach that uses tilt angle as an approximation of airspeed. Results from this study indicate that the LSTM-NN based approach predicts lower errors in both the mean and variance of the local wind field as compared to the wind triangle approach. The work reported in this article demonstrates the potential of machine learning for sensor-less wind estimation and has strong implications to large-scale low-altitude atmospheric sensing using sUAS for environmental and autonomous navigation applications.

==> ABLStats/plotABL-structure.py <==
# coding: utf-8
#!/usr/bin/env python

#import pylab
#import numpy as np
#import math 
#import os

import pylab
import matplotlib.pyplot as plt
from scipy import optimize,tanh,fftpack,arange,fft
from matplotlib import rc
from scipy import *
from numpy import *
from math import pi, sqrt, exp
import numpy.ma as ma
import numpy as np
import os

from matplotlib.font_manager import FontProperties

rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
rc('text', usetex=True)

figindex=0
ticknumx = 6
ticknumy = 4
windowsize = 10
ticksize=21
labsize=21
labsize1=27
legendsize = 21

start=3


#colorlist=['red','red','blue','blue','green','green','orange','orange','darkgreen','darkgreen','darkgreen']
colorlist=['red','blue','green']
lwlist=[3,3,3,3,3,3,3,3,3,3,3]
#lslist=[':','-',':','-',':','-','--','-',':','--','-']
lslist=['-','-','-','-','-','-','-','-','-','-','-']
mslist=['','','','','','','','','','','']
mscatterlist=['s','s','s','s','s','s','s','s','s','s','s']
#labellist=[r'run 1 @ 50m',r'run 2 @ 50m',r'run 1 @ 100m',r'run 2 @ 100m',r'run 1 @150m',r'run 2 @ 150m',r'-$z_i$/L=1.08',r'-$z_i$/L=1.39',r'-$z_i$/L=1.95',r'-$z_i$/L=2.47',r'-$z_i$/L=3.05']
labellist=[r'z=50m',r'z=100m',r'z=150m']

customticks=[0.1,0.4,0.7,1.1,1.4,2.0,2.5,3.0,3.5]

stats=np.loadtxt('ABLmeanstats.dat')
Zfieldmini=stats[0,:]
zbyzi=stats[1,:]
RSalpha=stats[2,:]
Uvar=stats[3,:]
Vvar=stats[4,:]
Wvar=stats[5,:]
UVcovar=stats[6,:]
UWcovar=stats[7,:]
VWcovar=stats[8,:]
Umean=stats[9,:]
Vmean=stats[10,:]
Wmean=stats[11,:]
TauHmag=stats[12,:]
uTau=stats[13,:]
PhiM=stats[14,:]

RStensorABL=np.zeros((3,3,RSalpha.shape[0]))
print(RStensorABL.shape)
RStensorABL[0,0,:]=Uvar
RStensorABL[1,1,:]=Vvar
RStensorABL[2,2,:]=Wvar
RStensorABL[0,1,:]=UVcovar
RStensorABL[1,0,:]=UVcovar
RStensorABL[0,2,:]=UWcovar
RStensorABL[2,0,:]=UWcovar
RStensorABL[1,2,:]=VWcovar
RStensorABL[2,1,:]=VWcovar


#print size(data1[:,0]),size(data2[:,0]),size(timeABLuas[0]),data1[5000,0],data2[2200,0],timeABLuas[0][10000]

###### Read Data
#data1 = np.loadtxt("./uasstates-10-100-50.dat")
#timeuas,uuas,vuas,wuas = data1[:,0],data1[:,15],data1[:,16],data1[:,17] 
#data1 = np.loadtxt("./dryden_wind.dat")
#timedry,udry,vdry,wdry = data1[:,0],data1[:,1],data1[:,2],data1[:,3]



### Compute Position of these guys on the Lumley triangle
eta=np.linspace(-0.2,0.4,41)
zeta=np.linspace(-0.2,0.4,61)
axisymm1=np.zeros((18,2))
axisymm2=np.zeros((34,2))
twoComp=np.zeros((51,2))
axisymm1[:,0]=np.linspace(-0.17,0.0,18)
axisymm1[:,1]=-np.linspace(-0.17,0.0,18)
axisymm2[:,0]=np.linspace(0,0.33,34)
axisymm2[:,1]=np.linspace(0,0.33,34)
twoComp[:,0]=np.linspace(-0.17,0.33,51)
twoComp[:,1]=(2.0*twoComp[:,0]**3+(1.0/27.0))**0.5


figname='LumleyTriangle.png'
figindex=figindex+1
#plt.figure(figindex,figsize=(9,9),dpi=300)
plt.figure(figindex,dpi=300)
fig=pylab.figure(figindex) 
plot = fig.add_subplot(111)
pylab.plot(axisymm1[:,0],axisymm1[:,1],linestyle='-',marker='',color='black')
pylab.plot(axisymm2[:,0],axisymm2[:,1],linestyle='-',marker='',color='red')
pylab.plot(twoComp[:,0],twoComp[:,1],linestyle='-',marker='',color='green')
pylab.xlabel(r'$\zeta$',fontsize=labsize1)
#pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
pylab.ylabel(r'$\eta$',fontsize=labsize1)
plot.tick_params(axis='both', which='major', labelsize=labsize)
plot.tick_params(axis='both', which='minor', labelsize=labsize)
#plt.tight_layout()
#plt.savefig(figname,format='png')
for i in range(RStensorABL.shape[2]):
      RStensor=RStensorABL[:,:,i]
      Btensor=(RStensor-(np.matrix.trace(RStensor)/3.0)*np.eye(3))/np.matrix.trace(RStensor)
      lambdas,eigvec=np.linalg.eig(Btensor)
      lambdas=np.sort(lambdas)[::-1]
      print(lambdas,i)
      etaRS=np.sqrt((1.0/3.0)*(lambdas[0]**2+lambdas[1]**2+lambdas[0]*lambdas[1]))
      zetaRS=(-0.5*lambdas[0]*lambdas[1]*(lambdas[0]+lambdas[1]))**(1.0/3.0)
      plt.scatter(zetaRS,etaRS,s=5+2*i,c='black',marker='+')
plt.tight_layout()
plt.savefig(figname,format='png')
pylab.xlim([0.04,0.16])
pylab.ylim([0.06,0.20])
figname='LumleyTriangleZoomed.png'
plt.tight_layout()
plt.savefig(figname,format='png')
       


if 0==0:

      figname='RSalphavsz.png'
      figindex=figindex+1
      plt.figure(figindex)
      fig=pylab.figure(figindex) 
      plot = fig.add_subplot(111)
      #pylab.plot(RSalpha,Zfieldmini[0,0,:],linestyle='-',marker='o',color='black')
      pylab.plot(RSalpha[start:],Zfieldmini[start:],linestyle='-',marker='o',color='black')
      #plt.plot(UASRSalpha1, zbyziuas, marker='o',lw=0, markersize=10, color="red")
      #plt.plot(UASRSalpha2, zbyziuas, marker='o',lw=0, markersize=10, color="blue")
      #plt.plot(UASRSalpha3, zbyziuas, marker='o',lw=0,markersize=10, color="green")
      #pylab.ylim([-0.5,0.5])
      #pylab.xlim([0,25])
      pylab.xlabel(r'$\alpha \ (degrees)$',fontsize=labsize1)
      #pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
      pylab.ylabel(r'${z}\ (m)$',fontsize=labsize1)
      #ax1.set_xlabel(r'$\alpha \ (degress)$',fontsize=labsize1)
      #ax2.set_xlabel(r'$\langle u^2 \rangle \ (degress)$',fontsize=labsize1)
      #ax1.set_ylabel(r'${Z(m)}$',fontsize=labsize1)
      #pylab.ticklabel_format(style='sci', axis='x', scilimits=(0,0),fontsize=ticksize)
      #pylab.ticklabel_format(style='sci', axis='y', scilimits=(0,0),fontsize=ticksize)
      plot.tick_params(axis='both', which='major', labelsize=labsize)
      plot.tick_params(axis='both', which='minor', labelsize=labsize)
      #pylab.legend(loc=0,ncol=2,prop={'size':legendsize})
      #plt.clabel(C, inline=1, fontsize=10)
      #plt.xticks(())
      #plt.yticks(())
      #plt.colorbar()
      plt.tight_layout()
      plt.savefig(figname,format='png')

      figname='RSalpha.png'
      figindex=figindex+1
      plt.figure(figindex)
      fig=pylab.figure(figindex) 
      plot = fig.add_subplot(111)
      #pylab.plot(RSalpha,Zfieldmini[0,0,:],linestyle='-',marker='o',color='black')
      pylab.plot(RSalpha[start:],zbyzi[start:],linestyle='-',marker='o',color='black')
      pylab.ylim([0,0.2])
      pylab.xlim([0,25])
      pylab.xlabel(r'$\alpha \ (degrees)$',fontsize=labsize1)
      #pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
      pylab.ylabel(r'${z}/{z_i}$',fontsize=labsize1)
      #ax1.set_xlabel(r'$\alpha \ (degress)$',fontsize=labsize1)
      #ax2.set_xlabel(r'$\langle u^2 \rangle \ (degress)$',fontsize=labsize1)
      #ax1.set_ylabel(r'${Z(m)}$',fontsize=labsize1)
      #pylab.ticklabel_format(style='sci', axis='x', scilimits=(0,0),fontsize=ticksize)
      #pylab.ticklabel_format(style='sci', axis='y', scilimits=(0,0),fontsize=ticksize)
      plot.tick_params(axis='both', which='major', labelsize=labsize)
      plot.tick_params(axis='both', which='minor', labelsize=labsize)
      #pylab.legend(loc=0,ncol=2,prop={'size':legendsize})
      #plt.clabel(C, inline=1, fontsize=10)
      #plt.xticks(())
      #plt.yticks(())
      #plt.colorbar()
      plt.tight_layout()
      plt.savefig(figname,format='png')

      figname='Uvar.png'
      figindex=figindex+1
      plt.figure(figindex)
      fig=pylab.figure(figindex) 
      plot = fig.add_subplot(111)
      #pylab.plot(Uvar,Zfieldmini[0,0,:],linestyle='-',marker='o',color='black')
      pylab.plot(Uvar[start:],zbyzi[start:],linestyle='-',marker='o',color='black')
      #pylab.ylim([-0.5,0.5])
      #pylab.xlim([0,25])
      pylab.xlabel(r'$\langle u^2 \rangle \ (m^2/s^2)$',fontsize=labsize1)
      #pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
      pylab.ylabel(r'${z}/{z_i}$',fontsize=labsize1)
      #ax1.set_xlabel(r'$\alpha \ (degress)$',fontsize=labsize1)
      #ax2.set_xlabel(r'$\langle u^2 \rangle \ (degress)$',fontsize=labsize1)
      #ax1.set_ylabel(r'${Z(m)}$',fontsize=labsize1)
      #pylab.ticklabel_format(style='sci', axis='x', scilimits=(0,0),fontsize=ticksize)
      #pylab.ticklabel_format(style='sci', axis='y', scilimits=(0,0),fontsize=ticksize)
      plot.tick_params(axis='both', which='major', labelsize=labsize)
      plot.tick_params(axis='both', which='minor', labelsize=labsize)
      #pylab.legend(loc=0,ncol=2,prop={'size':legendsize})
      #plt.clabel(C, inline=1, fontsize=10)
      #plt.xticks(())
      #plt.yticks(())
      #plt.colorbar()
      plt.tight_layout()
      plt.savefig(figname,format='png')
      #plt.show() # display the plot

      figname='Vvar.png'
      figindex=figindex+1
      plt.figure(figindex)
      fig=pylab.figure(figindex) 
      plot = fig.add_subplot(111)
      #pylab.plot(Vvar,Zfieldmini[0,0,:],linestyle='-',marker='o',color='black')
      pylab.plot(Vvar[start:],zbyzi[start:],linestyle='-',marker='o',color='black')
      #pylab.ylim([-0.5,0.5])
      #pylab.xlim([0,25])
      pylab.xlabel(r'$\langle v^2 \rangle \ (m^2/s^2)$',fontsize=labsize1)
      #pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
      pylab.ylabel(r'${z}/{z_i}$',fontsize=labsize1)
      #ax1.set_xlabel(r'$\alpha \ (degress)$',fontsize=labsize1)
      #ax2.set_xlabel(r'$\langle u^2 \rangle \ (degress)$',fontsize=labsize1)
      #ax1.set_ylabel(r'${Z(m)}$',fontsize=labsize1)
      #pylab.ticklabel_format(style='sci', axis='x', scilimits=(0,0),fontsize=ticksize)
      #pylab.ticklabel_format(style='sci', axis='y', scilimits=(0,0),fontsize=ticksize)
      plot.tick_params(axis='both', which='major', labelsize=labsize)
      plot.tick_params(axis='both', which='minor', labelsize=labsize)
      #pylab.legend(loc=0,ncol=2,prop={'size':legendsize})
      #plt.clabel(C, inline=1, fontsize=10)
      #plt.xticks(())
      #plt.yticks(())
      #plt.colorbar()
      plt.tight_layout()
      plt.savefig(figname,format='png')
      #plt.show() # display the plot

      figname='Wvar.png'
      figindex=figindex+1
      plt.figure(figindex)
      fig=pylab.figure(figindex) 
      plot = fig.add_subplot(111)
      #pylab.plot(Wvar,Zfieldmini[0,0,:],linestyle='-',marker='o',color='black')
      pylab.plot(Wvar[start:],zbyzi[start:],linestyle='-',marker='o',color='black')
      #pylab.ylim([-0.5,0.5])
      #pylab.xlim([0,25])
      pylab.xlabel(r'$\langle w^2 \rangle \ (m^2/s^2)$',fontsize=labsize1)
      #pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
      pylab.ylabel(r'${z}/{z_i}$',fontsize=labsize1)
      #ax1.set_xlabel(r'$\alpha \ (degress)$',fontsize=labsize1)
      #ax2.set_xlabel(r'$\langle u^2 \rangle \ (degress)$',fontsize=labsize1)
      #ax1.set_ylabel(r'${Z(m)}$',fontsize=labsize1)
      #pylab.ticklabel_format(style='sci', axis='x', scilimits=(0,0),fontsize=ticksize)
      #pylab.ticklabel_format(style='sci', axis='y', scilimits=(0,0),fontsize=ticksize)
      plot.tick_params(axis='both', which='major', labelsize=labsize)
      plot.tick_params(axis='both', which='minor', labelsize=labsize)
      #pylab.legend(loc=0,ncol=2,prop={'size':legendsize})
      #plt.clabel(C, inline=1, fontsize=10)
      #plt.xticks(())
      #plt.yticks(())
      #plt.colorbar()
      plt.tight_layout()
      plt.savefig(figname,format='png')
      #plt.show() # display the plot

      figname='UWcovar.png'
      figindex=figindex+1
      plt.figure(figindex)
      fig=pylab.figure(figindex) 
      plot = fig.add_subplot(111)
      #pylab.plot(UWcovar,Zfieldmini[0,0,:],linestyle='-',marker='o',color='black')
      pylab.plot(UWcovar[start:],zbyzi[start:],linestyle='-',marker='o',color='black')
      #pylab.ylim([-0.5,0.5])
      #pylab.xlim([0,25])
      pylab.xlabel(r'$\langle uw \rangle \ (m^2/s^2)$',fontsize=labsize1)
      #pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
      pylab.ylabel(r'${z}/{z_i}$',fontsize=labsize1)
      #ax1.set_xlabel(r'$\alpha \ (degress)$',fontsize=labsize1)
      #ax2.set_xlabel(r'$\langle u^2 \rangle \ (degress)$',fontsize=labsize1)
      #ax1.set_ylabel(r'${Z(m)}$',fontsize=labsize1)
      #pylab.ticklabel_format(style='sci', axis='x', scilimits=(0,0),fontsize=ticksize)
      #pylab.ticklabel_format(style='sci', axis='y', scilimits=(0,0),fontsize=ticksize)
      plot.tick_params(axis='both', which='major', labelsize=labsize)
      plot.tick_params(axis='both', which='minor', labelsize=labsize)
      #pylab.legend(loc=0,ncol=2,prop={'size':legendsize})
      #plt.clabel(C, inline=1, fontsize=10)
      #plt.xticks(())
      #plt.yticks(())
      #plt.colorbar()
      plt.tight_layout()
      plt.savefig(figname,format='png')
      #plt.show() # display the plot

      figname='UVcovar.png'
      figindex=figindex+1
      plt.figure(figindex)
      fig=pylab.figure(figindex) 
      plot = fig.add_subplot(111)
      #pylab.plot(UVcovar,Zfieldmini[0,0,:],linestyle='-',marker='o',color='black')
      pylab.plot(UVcovar[start:],zbyzi[start:],linestyle='-',marker='o',color='black')
      #pylab.ylim([-0.5,0.5])
      #pylab.xlim([0,25])
      pylab.xlabel(r'$\langle uv \rangle \ (m^2/s^2)$',fontsize=labsize1)
      #pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
      pylab.ylabel(r'${z}/{z_i}$',fontsize=labsize1)
      #ax1.set_xlabel(r'$\alpha \ (degress)$',fontsize=labsize1)
      #ax2.set_xlabel(r'$\langle u^2 \rangle \ (degress)$',fontsize=labsize1)
      #ax1.set_ylabel(r'${Z(m)}$',fontsize=labsize1)
      #pylab.ticklabel_format(style='sci', axis='x', scilimits=(0,0),fontsize=ticksize)
      #pylab.ticklabel_format(style='sci', axis='y', scilimits=(0,0),fontsize=ticksize)
      plot.tick_params(axis='both', which='major', labelsize=labsize)
      plot.tick_params(axis='both', which='minor', labelsize=labsize)
      #pylab.legend(loc=0,ncol=2,prop={'size':legendsize})
      #plt.clabel(C, inline=1, fontsize=10)
      #plt.xticks(())
      #plt.yticks(())
      #plt.colorbar()
      plt.tight_layout()
      plt.savefig(figname,format='png')
      #plt.show() # display the plot

      figname='VWcovar.png'
      figindex=figindex+1
      plt.figure(figindex)
      fig=pylab.figure(figindex) 
      plot = fig.add_subplot(111)
      #pylab.plot(VWcovar,Zfieldmini[0,0,:],linestyle='-',marker='o',color='black')
      pylab.plot(VWcovar[start:],zbyzi[start:],linestyle='-',marker='o',color='black')
      #pylab.ylim([-0.5,0.5])
      #pylab.xlim([0,25])
      pylab.xlabel(r'$\langle vw \rangle \ (m^2/s^2)$',fontsize=labsize1)
      #pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
      pylab.ylabel(r'${z}/{z_i}$',fontsize=labsize1)
      #ax1.set_xlabel(r'$\alpha \ (degress)$',fontsize=labsize1)
      #ax2.set_xlabel(r'$\langle u^2 \rangle \ (degress)$',fontsize=labsize1)
      #ax1.set_ylabel(r'${Z(m)}$',fontsize=labsize1)
      #pylab.ticklabel_format(style='sci', axis='x', scilimits=(0,0),fontsize=ticksize)
      #pylab.ticklabel_format(style='sci', axis='y', scilimits=(0,0),fontsize=ticksize)
      plot.tick_params(axis='both', which='major', labelsize=labsize)
      plot.tick_params(axis='both', which='minor', labelsize=labsize)
      #pylab.legend(loc=0,ncol=2,prop={'size':legendsize})
      #plt.clabel(C, inline=1, fontsize=10)
      #plt.xticks(())
      #plt.yticks(())
      #plt.colorbar()
      plt.tight_layout()
      plt.savefig(figname,format='png')
      #plt.show() # display the plot

      figname='Umean.png'
      figindex=figindex+1
      plt.figure(figindex)
      fig=pylab.figure(figindex) 
      plot = fig.add_subplot(111)
      #pylab.plot(Umean,Zfieldmini[0,0,:],linestyle='-',marker='o',color='black')
      pylab.plot(Umean[start:],zbyzi[start:],linestyle='-',marker='o',color='black')
      #pylab.ylim([-0.5,0.5])
      #pylab.xlim([0,25])
      pylab.xlabel(r'$\langle U \rangle \ (m/s)$',fontsize=labsize1)
      #pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
      pylab.ylabel(r'${z}/{z_i}$',fontsize=labsize1)
      #ax1.set_xlabel(r'$\alpha \ (degress)$',fontsize=labsize1)
      #ax2.set_xlabel(r'$\langle u^2 \rangle \ (degress)$',fontsize=labsize1)
      #ax1.set_ylabel(r'${Z(m)}$',fontsize=labsize1)
      #pylab.ticklabel_format(style='sci', axis='x', scilimits=(0,0),fontsize=ticksize)
      #pylab.ticklabel_format(style='sci', axis='y', scilimits=(0,0),fontsize=ticksize)
      plot.tick_params(axis='both', which='major', labelsize=labsize)
      plot.tick_params(axis='both', which='minor', labelsize=labsize)
      #pylab.legend(loc=0,ncol=2,prop={'size':legendsize})
      #plt.clabel(C, inline=1, fontsize=10)
      #plt.xticks(())
      #plt.yticks(())
      #plt.colorbar()
      plt.tight_layout()
      plt.savefig(figname,format='png')
      #plt.show() # display the plot

      figname='Vmean.png'
      figindex=figindex+1
      plt.figure(figindex)
      fig=pylab.figure(figindex) 
      plot = fig.add_subplot(111)
      #pylab.plot(Vmean,Zfieldmini[0,0,:],linestyle='-',marker='o',color='black')
      pylab.plot(Vmean[start:],zbyzi[start:],linestyle='-',marker='o',color='black')
      #pylab.ylim([-0.5,0.5])
      #pylab.xlim([0,25])
      pylab.xlabel(r'$\langle V \rangle \ (m/s)$',fontsize=labsize1)
      #pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
      pylab.ylabel(r'${z}/{z_i}$',fontsize=labsize1)
      #ax1.set_xlabel(r'$\alpha \ (degress)$',fontsize=labsize1)
      #ax2.set_xlabel(r'$\langle u^2 \rangle \ (degress)$',fontsize=labsize1)
      #ax1.set_ylabel(r'${Z(m)}$',fontsize=labsize1)
      #pylab.ticklabel_format(style='sci', axis='x', scilimits=(0,0),fontsize=ticksize)
      #pylab.ticklabel_format(style='sci', axis='y', scilimits=(0,0),fontsize=ticksize)
      plot.tick_params(axis='both', which='major', labelsize=labsize)
      plot.tick_params(axis='both', which='minor', labelsize=labsize)
      #pylab.legend(loc=0,ncol=2,prop={'size':legendsize})
      #plt.clabel(C, inline=1, fontsize=10)
      #plt.xticks(())
      #plt.yticks(())
      #plt.colorbar()
      plt.tight_layout()
      plt.savefig(figname,format='png')
      #plt.show() # display the plot

      figname='Wmean.png'
      figindex=figindex+1
      plt.figure(figindex)
      fig=pylab.figure(figindex) 
      plot = fig.add_subplot(111)
      #pylab.plot(Wmean,Zfieldmini[0,0,:],linestyle='-',marker='o',color='black')
      pylab.plot(Wmean[start:],zbyzi[start:],linestyle='-',marker='o',color='black')
      #pylab.ylim([-0.5,0.5])
      pylab.xlim([-0.5,0.5])
      pylab.xlabel(r'$\langle W \rangle \ (m/s)$',fontsize=labsize1)
      #pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
      pylab.ylabel(r'${z}/{z_i}$',fontsize=labsize1)
      #ax1.set_xlabel(r'$\alpha \ (degress)$',fontsize=labsize1)
      #ax2.set_xlabel(r'$\langle u^2 \rangle \ (degress)$',fontsize=labsize1)
      #ax1.set_ylabel(r'${Z(m)}$',fontsize=labsize1)
      #pylab.ticklabel_format(style='sci', axis='x', scilimits=(0,0),fontsize=ticksize)
      #pylab.ticklabel_format(style='sci', axis='y', scilimits=(0,0),fontsize=ticksize)
      plot.tick_params(axis='both', which='major', labelsize=labsize)
      plot.tick_params(axis='both', which='minor', labelsize=labsize)
      #pylab.legend(loc=0,ncol=2,prop={'size':legendsize})
      #plt.clabel(C, inline=1, fontsize=10)
      #plt.xticks(())
      #plt.yticks(())
      #plt.colorbar()
      plt.tight_layout()
      plt.savefig(figname,format='png')
      #plt.show() # display the plot

      figname='TauHmag.png'
      figindex=figindex+1
      plt.figure(figindex)
      fig=pylab.figure(figindex) 
      plot = fig.add_subplot(111)
      #pylab.plot(TauHmag,Zfieldmini[0,0,:],linestyle='-',marker='o',color='black')
      pylab.plot(TauHmag[start:],zbyzi[start:],linestyle='-',marker='o',color='black')
      #pylab.ylim([-0.5,0.5])
      #pylab.xlim([0,25])
      pylab.xlabel(r'$\left | \langle \vec{\tau_H} \rangle \right | \ (m^2/s^2)$',fontsize=labsize1)
      #pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
      pylab.ylabel(r'${z}/{z_i}$',fontsize=labsize1)
      #ax1.set_xlabel(r'$\alpha \ (degress)$',fontsize=labsize1)
      #ax2.set_xlabel(r'$\langle u^2 \rangle \ (degress)$',fontsize=labsize1)
      #ax1.set_ylabel(r'${Z(m)}$',fontsize=labsize1)
      #pylab.ticklabel_format(style='sci', axis='x', scilimits=(0,0),fontsize=ticksize)
      #pylab.ticklabel_format(style='sci', axis='y', scilimits=(0,0),fontsize=ticksize)
      plot.tick_params(axis='both', which='major', labelsize=labsize)
      plot.tick_params(axis='both', which='minor', labelsize=labsize)
      #pylab.legend(loc=0,ncol=2,prop={'size':legendsize})
      #plt.clabel(C, inline=1, fontsize=10)
      #plt.xticks(())
      #plt.yticks(())
      #plt.colorbar()
      plt.tight_layout()
      plt.savefig(figname,format='png')
      #plt.show() # display the plot

      figname='PhiM.png'
      figindex=figindex+1
      #plt.figure(figindex)
      fig=pylab.figure(figindex) 
      plot = fig.add_subplot(111)
      #pylab.plot(PhiM,Zfieldmini[0,0,:],linestyle='-',marker='o',color='black')
      pylab.plot(PhiM[start:],zbyzi[start:],linestyle='-',marker='o',color='black')
      pylab.axvline(x=1.0, ymin=0.0, ymax=1.0, color='r',linestyle='-',linewidth=3)
      pylab.ylim([0,0.2])
      pylab.xlim([0,2])
      pylab.xlabel(r'$\Phi_M$',fontsize=labsize1)
      #pylab.ylabel(r'${z(m)}$',fontsize=labsize1)
      pylab.ylabel(r'${z}/{z_i}$',fontsize=labsize1)
      #ax1.set_xlabel(r'$\alpha \ (degress)$',fontsize=labsize1)
      #ax2.set_xlabel(r'$\langle u^2 \rangle \ (degress)$',fontsize=labsize1)
      #ax1.set_ylabel(r'${Z(m)}$',fontsize=labsize1)
      #pylab.ticklabel_format(style='sci', axis='x', scilimits=(0,0),fontsize=ticksize)
      #pylab.ticklabel_format(style='sci', axis='y', scilimits=(0,0),fontsize=ticksize)
      plot.tick_params(axis='both', which='major', labelsize=labsize)
      plot.tick_params(axis='both', which='minor', labelsize=labsize)
      #pylab.legend(loc=0,ncol=2,prop={'size':legendsize})
      #plt.clabel(C, inline=1, fontsize=10)
      #plt.xticks(())
      #plt.yticks(())
      #plt.colorbar()
      plt.tight_layout()
      plt.savefig(figname,format='png')
      #plt.show() # display the plot






